Active subspaces of airfoil shape parameterizations

Design and optimization benefit from understanding the dependence of a quantity of interest (e.g., a design objective or constraint function) on the design variables. A low-dimensional active subspace, when present, identifies important directions in the space of design variables; perturbing a design along the active subspace associated with a particular quantity of interest changes that quantity more, on average, than perturbing the design orthogonally to the active subspace. This low-dimensional structure provides insights that characterize the dependence of quantities of interest on design variables. Airfoil design in a transonic flow field with a parameterized geometry is a popular test problem for design methodologies. We examine two particular airfoil shape parameterizations, PARSEC and CST, and study the active subspaces present in two common design quantities of interest, transonic lift and drag coefficients, under each shape parameterization. We mathematically relate the two parameterizations with a common polynomial series. The active subspaces enable low-dimensional approximations of lift and drag that relate to physical airfoil properties. In particular, we obtain and interpret a two-dimensional approximation of both transonic lift and drag, and we show how these approximation inform a multi-objective design problem.

==> CD/CST/modfigs.sh <==
#!/bin/bash
# Changes the figures that pdflatex converts from eps to pdf

suffix=-eps-converted-to.pdf

for f in *.pdf
do
		g=${f%$suffix}
		echo $g
		mv $f $g.pdf
done


==> CD/PARSEC/modfigs.sh <==
#!/bin/bash
# Changes the figures that pdflatex converts from eps to pdf

suffix=-eps-converted-to.pdf

for f in *.pdf
do
		g=${f%$suffix}
		echo $g
		mv $f $g.pdf
done


==> CD/modfigs.sh <==
#!/bin/bash
# Changes the figures that pdflatex converts from eps to pdf

suffix=-eps-converted-to.pdf

for f in *.pdf
do
		g=${f%$suffix}
		echo $g
		mv $f $g.pdf
done


==> CL/CST/modfigs.sh <==
#!/bin/bash
# Changes the figures that pdflatex converts from eps to pdf

suffix=-eps-converted-to.pdf

for f in *.pdf
do
		g=${f%$suffix}
		echo $g
		mv $f $g.pdf
done


==> CL/PARSEC/modfigs.sh <==
#!/bin/bash
# Changes the figures that pdflatex converts from eps to pdf

suffix=-eps-converted-to.pdf

for f in *.pdf
do
		g=${f%$suffix}
		echo $g
		mv $f $g.pdf
done


==> CL/modfigs.sh <==
#!/bin/bash
# Changes the figures that pdflatex converts from eps to pdf

suffix=-eps-converted-to.pdf

for f in *.pdf
do
		g=${f%$suffix}
		echo $g
		mv $f $g.pdf
done


==> figs/modfigs.sh <==
#!/bin/bash
# Changes the figures that pdflatex converts from eps to pdf

suffix=-eps-converted-to.pdf

for f in *.pdf
do
		g=${f%$suffix}
		echo $g
		mv $f $g.pdf
done

